Lessons Learned and Improvements when Building Screen-Space Samplers with Blue-Noise Error Distribution

Recent work has shown that the error of Monte-Carlo rendering is visually more acceptable when distributed as blue-noise in screen-space. Despite recent efforts, building a screen-space sampler is still an open problem. In this talk, we present the lessons we learned while improving our previous screen-space sampler. Specifically: we advocate for a new criterion to assess the quality of such samplers; we introduce a new screen-space sampler based on rank-1 lattices; we provide a parallel optimization method that is compatible with a GPU implementation and that achieves better quality; we detail the pitfalls of using such samplers in renderers and how to cope with many dimensions; and we provide empirical proofs of the versatility of the optimization process.

==> fig/teaser/fft.py <==
import imageio
import numpy as np
import sys

img1 = imageio.imread(sys.argv[1])
img2 = imageio.imread(sys.argv[2])

diff = img1 - img2

w = 355
h = 495
r = 128

imageio.imwrite('diff.png', diff[w:w+r, h:h+r])

diffR = diff[w:w+r,h:h+r,0]
fft = np.fft.fft2(diffR)
fft = np.fft.fftshift(fft)
fft = np.abs(fft)
imageio.imwrite('fft.png', fft)

img1[w:w+r,h] *= 0
img1[w:w+r,h+r-1] *= 0
img1[w,h:h+r] *= 0
img1[w+r-1,h:h+r] *= 0
imageio.imwrite('outline.png', img1)

